Robust heavy-tailed versions of generalized linear models with applications in actuarial science

Generalized linear models (GLMs) form one of the most popular classes of models in statistics. The gamma variant is used, for instance, in actuarial science for the modelling of claim amounts in insurance. A flaw of GLMs is that they are not robust against outliers (i.e., against erroneous or extreme data points). A difference in trends in the bulk of the data and the outliers thus yields skewed inference and predictions. To address this problem, robust methods have been introduced. The most commonly applied robust method is frequentist and consists in an estimator which is derived from a modification of the derivative of the log-likelihood. We propose an alternative approach which is modelling-based and thus fundamentally different. It allows for an understanding and interpretation of the modelling, and it can be applied for both frequentist and Bayesian statistical analyses. The approach possesses appealing theoretical and empirical properties.

==> anc/Appendix_C.R <==
library(statmod)
library(ggplot2)
library(robustbase)

# Figure 9

# log f_mid
logf_mid <- function(z, nu_div_mu){
  
  return(dinvgauss(z, mean = 1, shape = nu_div_mu, log = TRUE))
  
}

lambda_r <- function(nu_div_mu, c_param){
  
  z_r <- 1 + c_param / sqrt(nu_div_mu)
  return(1 + exp(logf_mid(z_r, nu_div_mu)) * log(z_r) * z_r / pinvgauss(z_r, mean = 1, shape = nu_div_mu, lower.tail = FALSE))
  
}

lambda_l <- function(nu_div_mu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu_div_mu))
  return(1 - exp(logf_mid(z_l, nu_div_mu)) * log(z_l) * z_l / pinvgauss(z_l, mean = 1, shape = nu_div_mu))
  
}

lambda_r <- Vectorize(lambda_r, "nu_div_mu")
lambda_l <- Vectorize(lambda_l, "nu_div_mu")

seq_nu_div_mu <- seq(2.6, 50, by = 0.1)

c_param <- 1.6

vect_lambdar <- lambda_r(seq_nu_div_mu, c_param = c_param)
vect_lambdal <- lambda_l(seq_nu_div_mu, c_param = c_param)

limiting_value <- 1 + c_param * exp(-c_param^2 / 2) / (sqrt(2 * pi) * (1 - pnorm(c_param)))

df <- data.frame(lambda = rep(c("lambdal", "lambdar"), each = length(seq_nu_div_mu)), x = rep(seq_nu_div_mu, 2), y = c(vect_lambdal, vect_lambdar))

ggplot(data = df, aes(x = x, y = y, linetype = lambda)) +
  geom_line(linewidth = 1) +
  scale_linetype_manual(values = c("dotdash", "dotted"), labels = c(expression(paste("", lambda[l])), expression(paste("  ", lambda[r])))) + 
  labs(x = expression(nu / mu[i])) +
  scale_y_continuous(trans='log2') +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_blank(), axis.title.y = element_blank(), axis.title.x = element_text(face = "italic"),legend.text = element_text(size = 12)) + 
  geom_segment(aes(x = min(seq_nu_div_mu), y = limiting_value, xend = max(seq_nu_div_mu), yend = limiting_value), colour = "black", linewidth = 1, linetype = "solid")

# Figure 10

# log PDF of z under the proposed inverse Gaussian model
logf <- function(z, nu_div_mu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu_div_mu))
  z_r <- 1 + c_param / sqrt(nu_div_mu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu_div_mu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu_div_mu)) * log(z_r) * z_r / pinvgauss(z_r, mean = 1, shape = nu_div_mu, lower.tail = FALSE)
    return(logf_mid(z_r, nu_div_mu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu_div_mu)) * log(z_l) * z_l / pinvgauss(z_l, mean = 1, shape = nu_div_mu)
    return(logf_mid(z_l, nu_div_mu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

f <- function(z, nu_div_mu, c_param){

  return(exp(logf(z, nu_div_mu, c_param)))  

}

f <- Vectorize(f, "z")

# integration test
# integrate(f, lower = 0, upper = Inf, nu_div_mu = 1, c_param = 1.5, rel.tol = .Machine$double.eps^0.5)

c_param <- 1.6

# nu / mu = 1
nu_div_mu <- 1

seq_z <- seq(0.01, 8, by = 0.01)
vect_inv <- dinvgauss(seq_z, mean = 1, shape = nu_div_mu)
vect_proposed <- f(seq_z, nu_div_mu = nu_div_mu, c_param = c_param)

df <- data.frame(PDFs = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_inv, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

seq_z <- seq(4.8, 8, by = 0.01)
vect_inv <- dinvgauss(seq_z, mean = 1, shape = nu_div_mu)
vect_proposed <- f(seq_z, nu_div_mu = nu_div_mu, c_param = c_param)

df <- data.frame(PDFs = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_inv, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

# nu / mu = 5
nu_div_mu <- 5

seq_z <- seq(0.01, 4, by = 0.01)
vect_inv <- dinvgauss(seq_z, mean = 1, shape = nu_div_mu)
vect_proposed <- f(seq_z, nu_div_mu = nu_div_mu, c_param = c_param)

df <- data.frame(PDFs = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_inv, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

seq_z <- seq(2, 4, by = 0.01)
vect_inv <- dinvgauss(seq_z, mean = 1, shape = nu_div_mu)
vect_proposed <- f(seq_z, nu_div_mu = nu_div_mu, c_param = c_param)

df <- data.frame(PDFs = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_inv, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

# nu / mu = 40
nu_div_mu <- 40

seq_z <- seq(0.01, 1.8, by = 0.01)
vect_inv <- dinvgauss(seq_z, mean = 1, shape = nu_div_mu)
vect_proposed <- f(seq_z, nu_div_mu = nu_div_mu, c_param = c_param)

df <- data.frame(PDFs = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_inv, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

seq_z <- seq(1.3, 1.8, by = 0.01)
vect_inv <- dinvgauss(seq_z, mean = 1, shape = nu_div_mu)
vect_proposed <- f(seq_z, nu_div_mu = nu_div_mu, c_param = c_param)

df <- data.frame(PDFs = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_inv, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

# Figure 11

# log PDF of y under the proposed inverse Gaussian model
logf_GLM <- function(beta, nu, vect_y_x, c_param){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  nu_div_mu <- nu / mu
  
  return(logf(y / mu, nu_div_mu, c_param) - log(mu))
  
}

# (negative) log-likelihood under the proposed gamma model
neg_logL <- function(parameters, mat_y_X, c_param){
  
  nu <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logf_GLM, beta = beta, nu = nu, c_param = c_param)))
  
}

n <- 20
x <- scale(seq(from = 1, to = n, by = 1))
nu <- 40
vect_means <- exp(x)
set.seed(8) 
rinvgauss(n, mean=1, shape=NULL, dispersion=1)
y <- rinvgauss(n, mean = vect_means, shape = 40)

seq_y_n <- seq(5, 15, by = 0.1)

mat_parameters_prop <- matrix(ncol = 3, nrow = length(seq_y_n))
mat_parameters_GLM <- matrix(ncol = 3, nrow = length(seq_y_n))

initial_param <- matrix(ncol = 1, nrow = 3)
y[n] <- seq_y_n[1]
reg <- glm(formula = y ~ x, family = inverse.gaussian(link = "log"))
initial_param[1] <- 1 / summary(reg)$dispersion
initial_param[1] <- log(initial_param[1])
initial_param[2:3] <- coef(reg)

# this for-loop takes about 20 seconds to run on a i9 computer
start_time <- Sys.time()
for(i in 1:length(seq_y_n)){
  
  y[n] <- seq_y_n[i]
  
  mat_y_X <- cbind(y, rep(1, n), x)
  
  reg <- glm(formula = y ~ x, family = inverse.gaussian(link = "log"))
  mat_parameters_GLM[i, 1] <- 1 / summary(reg)$dispersion
  mat_parameters_GLM[i, 2:3] <- coef(reg)
  
  mat_parameters_prop[i, ] <- optim(initial_param, neg_logL, gr = NULL, mat_y_X = mat_y_X, c_param = 1.6, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))$par
  initial_param <- mat_parameters_prop[i, ]
  mat_parameters_prop[i, 1] <- exp(mat_parameters_prop[i, 1])
  
}
end_time <- Sys.time()

print(end_time - start_time)

# we compute the value without the outliers
parameters_GLM_w_o <- matrix(ncol = 1, nrow = 3)
reg <- glm(formula = y[-n] ~ x[-n], family = inverse.gaussian(link = "log"))
parameters_GLM_w_o[1] <- 1 / summary(reg)$dispersion
parameters_GLM_w_o[2:3] <- coef(reg)

df <- data.frame(Methods = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_y_n)), y_n = rep(seq_y_n, 2), nu = c(mat_parameters_GLM[, 1], mat_parameters_prop[, 1]))

ggplot(data = df, aes(x = y_n, y = nu, color = Methods)) +
  geom_line(size = 1.5) +
  labs(y = expression(hat(nu)), x = expression(italic(y[n]))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10)) +
  geom_segment(aes(x = min(seq_y_n), y = parameters_GLM_w_o[1], xend = max(seq_y_n), yend = parameters_GLM_w_o[1]), colour = "black", size = 1)

df <- data.frame(Methods = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_y_n)), y_n = rep(seq_y_n, 2), beta_1 = c(mat_parameters_GLM[, 2], mat_parameters_prop[, 2]))

ggplot(data = df, aes(x = y_n, y = beta_1, color = Methods)) +
  geom_line(size = 1.5) +
  labs(y = expression(hat(beta)[1]), x = expression(italic(y[n]))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10)) +
  geom_segment(aes(x = min(seq_y_n), y = parameters_GLM_w_o[2], xend = max(seq_y_n), yend = parameters_GLM_w_o[2]), colour = "black", size = 1)

df <- data.frame(Methods = rep(c("Inv. Gaussian", "Proposed"), each = length(seq_y_n)), y_n = rep(seq_y_n, 2), beta_2 = c(mat_parameters_GLM[, 3], mat_parameters_prop[, 3]))

ggplot(data = df, aes(x = y_n, y = beta_2, color = Methods)) +
  geom_line(size = 1.5) +
  labs(y = expression(hat(beta)[2]), x = expression(italic(y[n]))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10)) +
  geom_segment(aes(x = min(seq_y_n), y = parameters_GLM_w_o[3], xend = max(seq_y_n), yend = parameters_GLM_w_o[3]), colour = "black", size = 1)

==> anc/Case_study.R <==
# log f_mid
logf_mid <- function(z, nu){
  
  return(dgamma(z, shape = nu, scale = 1 / nu, log = TRUE))
  
}

# log PDF of y under the gamma GLM model
logf_GLM_gamma <- function(beta, nu, vect_y_x){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  return(logf_mid(y / mu, nu) - log(mu))
  
}

# log posterior density under the gamma model
log_post_gamma <- function(beta, eta, mat_y_X, alpha, theta){
  
  log_prior <- dgamma(exp(eta), shape = alpha, scale = theta, log = TRUE)
  
  log_lik <- sum(apply(mat_y_X, 1, logf_GLM_gamma, beta = beta, nu = exp(eta)))
  
  return(eta + log_prior + log_lik)
  
}

# gradient of log PDF of y under the gamma GLM model
grad_logf_GLM_gamma <- function(beta, eta, vect_y_x){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  der_beta <- rep(exp(eta) * (y / mu - 1), length(x)) * x
  der_eta <- exp(eta) * (-y / mu + log(y / mu) + eta + 1 - digamma(exp(eta)))
  
  return(rbind(der_beta, der_eta))
  
}

# gradient of the log posterior density under the gamma model
grad_log_post_gamma <- function(beta, eta, mat_y_X, alpha, theta){
  
  grad_prior <- c(rep(0, 7), (alpha - 1) - exp(eta) / theta)
  grad_lik <- apply(mat_y_X, 1, grad_logf_GLM_gamma, beta = beta, eta = eta)
  grad_lik <- apply(grad_lik, 1, sum)
  
  return(c(rep(0, 7), 1) + grad_prior + grad_lik)
  
}

# log PDF of z under the proposed gamma model
logf <- function(z, nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  z_r <- 1 + c_param / sqrt(nu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE)
    return(logf_mid(z_r, nu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu)
    return(logf_mid(z_l, nu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

# log PDF of y under the proposed GLM gamma model
logf_GLM <- function(beta, nu, vect_y_x, c_param){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  return(logf(y / mu, nu, c_param) - log(mu))
  
}

# log posterior density under the proposed model
log_post <- function(beta, eta, mat_y_X, alpha, theta, c_param){
  
  log_prior <- dgamma(exp(eta), shape = alpha, scale = theta, log = TRUE)
  
  log_lik <- sum(apply(mat_y_X, 1, logf_GLM, beta = beta, nu = exp(eta), c_param = c_param))
  
  return(eta + log_prior + log_lik)
  
}

# gradient of log PDF of y under the proposed model

lambda_r_fct <- function(eta, c_param){
  
  z_r <- 1 + c_param * exp(-eta / 2)
  
  lambda_r <- 1 + exp(logf_mid(z_r, exp(eta))) * log(z_r) * z_r / pgamma(z_r, shape = exp(eta), scale = 1 / exp(eta), lower.tail = FALSE)
  
  return(lambda_r)
  
}

lambda_l_fct <- function(eta, c_param){
  
  z_l <- max(0, 1 - c_param * exp(-eta / 2))
  
  lambda_l <- 1 - exp(logf_mid(z_l, exp(eta))) * log(z_l) * z_l / pgamma(z_l, shape = exp(eta), scale = 1 / exp(eta))
  
  return(lambda_l)
  
}

grad_logf_GLM <- function(beta, eta, vect_y_x, c_param){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  z_l <- max(0, 1 - c_param * exp(-eta / 2))
  z_r <- 1 + c_param * exp(-eta / 2)
  
  # mid part
  if(z_l <= y / mu & y / mu <= z_r){
    
    der_beta <- rep(exp(eta) * (y / mu - 1), length(x)) * x
    der_eta <- exp(eta) * (-y / mu + log(y / mu) + eta + 1 - digamma(exp(eta)))
    
  }
  # right part
  if(y / mu > z_r){
    
    lambda_r <- lambda_r_fct(eta, c_param)
    der_beta <- rep(lambda_r / log(y / mu), length(x)) * x
    myenv$eta <- eta
    d_lambda_r <- attr(numericDeriv(quote(lambda_r_fct(eta, c_param)), "eta", myenv), "gradient")
    part1 <- -(c_param / 2) * exp(eta / 2) * (1 + 1 / (1 + c_param * exp(-eta / 2)))
    part2 <- exp(eta) * (log(1 + c_param * exp(-eta / 2)) + eta - digamma(exp(eta)))
    part3 <- d_lambda_r * (log(log(z_r)) - log(log(y / mu)))
    part4 <- -(lambda_r / log(1 + c_param * exp(-eta / 2))) * 0.5 * c_param * exp(-eta / 2) / (1 + c_param * exp(-eta / 2))
    der_eta <- part1 + part2 + part3 + part4
    
  }
  # left part
  if(y / mu < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, exp(eta))) * log(z_l) * z_l / pgamma(z_l, shape = exp(eta), scale = 1 / exp(eta))
    der_beta <- rep(lambda_l / log(y / mu), length(x)) * x
    myenv$eta <- eta
    d_lambda_l <- attr(numericDeriv(quote(lambda_l_fct(eta, c_param)), "eta", myenv), "gradient")
    part1 <- (c_param / 2) * exp(eta / 2) * (1 + 1 / (1 - c_param * exp(-eta / 2)))
    part2 <- exp(eta) * (log(1 - c_param * exp(-eta / 2)) + eta - digamma(exp(eta)))
    part3 <- d_lambda_l * (log(-log(z_l)) - log(-log(y / mu)))
    part4 <- (lambda_l / log(1 - c_param * exp(-eta / 2))) * 0.5 * c_param * exp(-eta / 2) / (1 - c_param * exp(-eta / 2))
    der_eta <- part1 + part2 + part3 + part4
    
  }
  
  return(rbind(der_beta, der_eta))
  
}

# gradient of the log posterior density under the gamma model
grad_log_post <- function(beta, eta, mat_y_X, alpha, theta, c_param){
  
  grad_prior <- c(rep(0, 7), (alpha - 1) - exp(eta) / theta)
  grad_lik <- apply(mat_y_X, 1, grad_logf_GLM, beta = beta, eta = eta, c_param = c_param)
  grad_lik <- apply(grad_lik, 1, sum)
  
  return(c(rep(0, 7), 1) + grad_prior + grad_lik)
  
}

# # gradient tests
# library(robmixglm)
# n <- nrow(hospcosts)
# mat_y_X <- matrix(ncol = ncol(hospcosts) - 1, nrow = n)
# mat_y_X[, 1] <- hospcosts$costs
# mat_y_X[, 2] <- rep(1, n)
# mat_y_X[, 3] <- scale(hospcosts$loglos)
# mat_y_X[, 4] <- scale(hospcosts$age)
# mat_y_X[, 5] <- hospcosts$adm
# mat_y_X[, 6] <- hospcosts$ins
# mat_y_X[, 7] <- hospcosts$sex
# mat_y_X[, 8] <- hospcosts$dest
# 
# beta <- c(9, 0.70, -0.02, 0.22, -0.01, 0.07, -0.12)
# eta <- log(41) + 1
# c_param <- 1.60
# 
# vect_y_x <- mat_y_X[1, ]
# vect_y_x <- c(vect_y_x[1] / 2, vect_y_x[-1])
# 
# myenv <- new.env()
# myenv$c_param <- 1.6
# myenv$eta <- eta
# deriv <- numericDeriv(quote(lambda_r_fct(eta, c_param)), "eta", myenv, eps = 10^-6, central = TRUE)
# attr(deriv, "gradient")
# (lambda_r_fct(eta + delta, c_param) - lambda_r_fct(eta, c_param)) / delta
# 
# grad_logf_GLM(beta, eta, vect_y_x, c_param)
# 
# beta_prime <- beta
# delta <- 0.00001
# ind <- 7
# beta_prime[ind] <- beta_prime[ind] + delta
# (logf_GLM(beta_prime, exp(eta), vect_y_x, c_param) - logf_GLM(beta, exp(eta), vect_y_x, c_param)) / delta
# (logf_GLM(beta, exp(eta + delta), vect_y_x, c_param) - logf_GLM(beta, exp(eta), vect_y_x, c_param)) / delta
# 
# alpha <- 40
# theta <- 1
# (alpha - 1) - exp(eta) / theta
# (dgamma(exp(eta + delta), shape = alpha, scale = theta, log = TRUE) - dgamma(exp(eta), shape = alpha, scale = theta, log = TRUE)) / delta
# 
# grad_log_post(beta, eta, mat_y_X, alpha, theta, c_param)
# 
# beta_prime <- beta
# delta <- 0.0000001
# ind <- 7
# beta_prime[ind] <- beta_prime[ind] + delta
# (log_post(beta_prime, eta, mat_y_X, alpha, theta, c_param) - log_post(beta, eta, mat_y_X, alpha, theta, c_param)) / delta
# (log_post(beta, eta + delta, mat_y_X, alpha, theta, c_param) - log_post(beta, eta, mat_y_X, alpha, theta, c_param)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, position_start, momentum_start, mat_y_X, alpha, theta, scale_param, c_param){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  # momentum <- momentum_start + stepsize * scale_param * grad_log_post_gamma(position[1:7], position[8], mat_y_X, alpha, theta) / 2
  momentum <- momentum_start + stepsize * scale_param * grad_log_post(position[1:7], position[8], mat_y_X, alpha, theta, c_param) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    # if (i != length) momentum <- momentum + stepsize * scale_param * grad_log_post_gamma(position[1:7], position[8], mat_y_X, alpha, theta)
    if (i != length) momentum <- momentum + stepsize * scale_param * grad_log_post(position[1:7], position[8], mat_y_X, alpha, theta, c_param)
    
  }
  
  # Make a half step for momentum at the end
  # momentum <- momentum + stepsize * scale_param * grad_log_post_gamma(position[1:7], position[8], mat_y_X, alpha, theta) / 2
  momentum <- momentum + stepsize * scale_param * grad_log_post(position[1:7], position[8], mat_y_X, alpha, theta, c_param) / 2
  
  return(list(position = position, momentum = momentum))
  
}

# we define a function for a HMC sampler
HMC <- function(length, stepsize, nb_iter, initial, mat_y_X, alpha, theta, scale_param, c_param){
  
  # We count the number of accepted moves to compute the acceptance rate
  nb_acc <- 0
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = 8, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(8)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, mat_y_X, alpha, theta, scale_param, c_param)
    
    # We compute the (log) acceptance ratio
    # term1 <- log_post_gamma(output$position[1:7], output$position[8], mat_y_X, alpha, theta) - log_post_gamma(matrix_positions[i - 1, 1:7], matrix_positions[i - 1, 8], mat_y_X, alpha, theta)
    term1 <- log_post(output$position[1:7], output$position[8], mat_y_X, alpha, theta, c_param) - log_post(matrix_positions[i - 1, 1:7], matrix_positions[i - 1, 8], mat_y_X, alpha, theta, c_param)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_positions))))) 
  
}

library(robmixglm)
n <- nrow(hospcosts)
mat_y_X <- matrix(ncol = ncol(hospcosts) - 1, nrow = n)
mat_y_X[, 1] <- hospcosts$costs
mat_y_X[, 2] <- rep(1, n)
mat_y_X[, 3] <- scale(hospcosts$loglos)
mat_y_X[, 4] <- scale(hospcosts$age)
mat_y_X[, 5] <- hospcosts$adm
mat_y_X[, 6] <- hospcosts$ins
mat_y_X[, 7] <- hospcosts$sex
mat_y_X[, 8] <- hospcosts$dest

# estimation of gamma model

alpha <- 20
theta <- 1
beta <- c(9, 0.68, -0.01, 0.21, 0.09, 0.10, -0.10)
eta <- log(20)

length <- 9
stepsize <- 0.3
nb_iter <- 1000000
initial <- c(beta, eta)
scale_param <- c(0.08, 0.02, 0.03, 0.05, 0.08, 0.05, 0.07, 0.12) # correspond to the marginal standard deviations (up to two decimal places)

# the next line takes about 6 hours on a i9 computer
system.time(results_gamma <- HMC(length, stepsize, nb_iter, initial, mat_y_X, alpha, theta, scale_param, c_param = NULL))
results_gamma <- results_gamma$matrix_positions[100001:1000000, ]
results_gamma[, 8] <- exp(results_gamma[, 8])
medians_gamma <- apply(results_gamma, 2, median)
round(medians_gamma, 2)
library(coda)
HPD_gamma <- HPDinterval(as.mcmc(results_gamma), prob = 0.95)
round(HPD_gamma, 2)

# estimation of gamma model, without identified outliers
# further analyses than that conducted in the manuscript suggest the presence of additional outliers
mat_y_X_w_o <- mat_y_X[-c(14, 19, 21, 28, 31, 44, 63), ]

alpha <- 40
theta <- 1
beta <- c(9, 0.71, -0.03, 0.23, -0.03, 0.08, -0.14)
eta <- log(41)

length <- 9
stepsize <- 0.3
nb_iter <- 1000000
initial <- c(beta, eta)
scale_param <- c(0.06, 0.02, 0.02, 0.04, 0.06, 0.04, 0.05, 0.11) # correspond to the marginal standard deviations (up to two decimal places)

# the next line takes about 6 hours on a i9 computer
system.time(results_gamma_w_o <- HMC(length, stepsize, nb_iter, initial, mat_y_X_w_o, alpha, theta, scale_param, c_param = NULL))
results_gamma_w_o <- results_gamma_w_o$matrix_positions[100001:1000000, ]
results_gamma_w_o[, 8] <- exp(results_gamma_w_o[, 8])
medians_gamma_w_o <- apply(results_gamma_w_o, 2, median)
round(medians_gamma_w_o, 2)
HPD_gamma_w_o <- HPDinterval(as.mcmc(results_gamma_w_o), prob = 0.95)
round(HPD_gamma_w_o, 2)

# estimation of proposed model (with the outliers)
# need to modify the code by commenting and uncommenting some lines in the functions trajectory_HMC and HMC

alpha <- 40
theta <- 1
beta <- c(9, 0.70, -0.02, 0.22, -0.01, 0.07, -0.12)
eta <- log(41) 
c_param <- 1.60

myenv <- new.env()
myenv$c_param <- 1.6

length <- 9
stepsize <- 0.3
nb_iter <- 1000000
initial <- c(beta, eta)
scale_param <- c(0.06, 0.02, 0.02, 0.04, 0.06, 0.04, 0.05, 0.12) # correspond to the marginal standard deviations (up to two decimal places)

# the next line takes about 7 hours on a i9 computer
system.time(results_proposed <- HMC(length, stepsize, nb_iter, initial, mat_y_X, alpha, theta, scale_param, c_param))
results_proposed <- results_proposed$matrix_positions[100001:1000000, ]
results_proposed[, 8] <- exp(results_proposed[, 8])
medians_proposed <- apply(results_proposed, 2, median)
round(medians_proposed, 2)
HPD_proposed <- HPDinterval(as.mcmc(results_proposed), prob = 0.95)
round(HPD_proposed, 2)

# function to compute the Pearson residual and the fitted value for a data point, given parameter values
res_fitted <- function(parameters, vect_y_x){
  
  nu <- parameters[8]
  beta <- as.matrix(parameters[-8])
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  fitted_value <- exp(t(x) %*% beta)
  res <- (y / fitted_value - 1) * sqrt(nu)
  
  return(c(fitted_value, res))
  
}

# to compute the Bayesian fitted values and Pearson residuals under gamma GLM and the proposed model

mat_fitted_res_gamma <- matrix(ncol = 2, nrow = n)

# the following for-loop takes about 30 minutes on a i9 computer
for(i in 1:n){

  results <- apply(results_gamma, 1, res_fitted, vect_y_x = mat_y_X[i, ])
  results <- apply(results, 1, median)
  mat_fitted_res_gamma[i, ] <- results
  
}

mat_fitted_res_proposed <- matrix(ncol = 2, nrow = n)

# the following for-loop takes about 30 minutes on a i9 computer
for(i in 1:n){
  
  results <- apply(results_proposed, 1, res_fitted, vect_y_x = mat_y_X[i, ])
  results <- apply(results, 1, median)
  mat_fitted_res_proposed[i, ] <- results
  
}

library(ggplot2)

df <- data.frame(Fitted =  mat_fitted_res_gamma[, 1], Residuals = mat_fitted_res_gamma[, 2])

ggplot(data = df, aes(x = Fitted, y = Residuals)) +
  geom_point(size = 1.5)  + 
  annotate(geom = "text", x = mat_fitted_res_gamma[14, 1], y = mat_fitted_res_gamma[14, 2] - 0.7, label = "14", fontface = 1) + 
  annotate(geom = "text", x = mat_fitted_res_gamma[28, 1] + 1500, y = mat_fitted_res_gamma[28, 2], label = "28", fontface = 1) + 
  annotate(geom = "text", x = mat_fitted_res_gamma[44, 1] + 1500, y = mat_fitted_res_gamma[44, 2], label = "44", fontface = 1) +
  annotate(geom = "text", x = mat_fitted_res_gamma[63, 1] + 1500, y = mat_fitted_res_gamma[63, 2], label = "63", fontface = 1) +
  labs(x = "Fitted values") +
  xlim(c(min(mat_fitted_res_proposed[, 1]), max(mat_fitted_res_proposed[, 1] + 500))) + 
  ylim(c(min(mat_fitted_res_proposed[, 2]), max(mat_fitted_res_proposed[, 2]))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) 

df <- data.frame(Fitted =  mat_fitted_res_proposed[, 1], Residuals = mat_fitted_res_proposed[, 2])

ggplot(data = df, aes(x = Fitted, y = Residuals)) +
  geom_point(size = 1.5)  + 
  annotate(geom = "text", x = mat_fitted_res_proposed[14, 1], y = mat_fitted_res_proposed[14, 2] - 0.7, label = "14", fontface = 1) + 
  annotate(geom = "text", x = mat_fitted_res_proposed[28, 1] + 1500, y = mat_fitted_res_proposed[28, 2], label = "28", fontface = 1) + 
  annotate(geom = "text", x = mat_fitted_res_proposed[44, 1] + 1500, y = mat_fitted_res_proposed[44, 2], label = "44", fontface = 1) +
  annotate(geom = "text", x = mat_fitted_res_proposed[63, 1] + 1500, y = mat_fitted_res_proposed[63, 2], label = "63", fontface = 1) +
  labs(x = "Fitted values") +
  xlim(c(min(mat_fitted_res_proposed[, 1]), max(mat_fitted_res_proposed[, 1] + 500))) + 
  ylim(c(min(mat_fitted_res_proposed[, 2]), max(mat_fitted_res_proposed[, 2]))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) 



==> anc/Figure1.R <==
# log f_mid
logf_mid <- function(z, nu){
  
  return(dgamma(z, shape = nu, scale = 1 / nu, log = TRUE))
  
}

# log PDF of z under the proposed gamma model
logf <- function(z, nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  z_r <- 1 + c_param / sqrt(nu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE)
    return(logf_mid(z_r, nu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu)
    return(logf_mid(z_l, nu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

# log PDF of y under the proposed GLM gamma model
logf_GLM <- function(beta, nu, vect_y_x, c_param){

  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  return(logf(y / mu, nu, c_param) - log(mu))
  
}

# (negative) log-likelihood under the proposed gamma model
neg_logL <- function(parameters, mat_y_X, c_param){
  
  nu <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logf_GLM, beta = beta, nu = nu, c_param = c_param)))
  
}

library(robustbase)

n <- 20
x <- scale(seq(from = 1, to = n, by = 1))
nu <- 40
vect_means <- exp(x)
vect_thetas <- vect_means / nu
set.seed(5) 
y <- rgamma(n, shape = nu, scale = vect_thetas)
r <- ((y - vect_means) / vect_means) * sqrt(nu)

seq_y_n <- seq(6, 15, by = 0.1)

mat_parameters_prop <- matrix(ncol = 3, nrow = length(seq_y_n))
mat_parameters_GLM <- matrix(ncol = 3, nrow = length(seq_y_n))
mat_parameters_Cantoni <- matrix(ncol = 3, nrow = length(seq_y_n))

initial_param <- matrix(ncol = 1, nrow = 3)
y[n] <- seq_y_n[1]
reg <- glm(formula = y ~ x, family = Gamma(link = "log"))
initial_param[1] <- 1 / summary(reg)$dispersion
initial_param[1] <- log(initial_param[1])
initial_param[2:3] <- coef(reg)

# this for-loop takes about 20 seconds to run on a i9 computer
start_time <- Sys.time()
for(i in 1:length(seq_y_n)){
  
  y[n] <- seq_y_n[i]
  
  mat_y_X <- cbind(y, rep(1, n), x)
  
  reg <- glm(formula = y ~ x, family = Gamma(link = "log"))
  mat_parameters_GLM[i, 1] <- 1 / summary(reg)$dispersion
  mat_parameters_GLM[i, 2:3] <- coef(reg)
  
  reg <- glmrob(formula = y ~ x, family = Gamma(link = "log"))
  mat_parameters_Cantoni[i, 1] <- 1 / summary(reg)$dispersion
  mat_parameters_Cantoni[i, 2:3] <- coef(reg)
  
  mat_parameters_prop[i, ] <- optim(initial_param, neg_logL, gr = NULL, mat_y_X = mat_y_X, c_param = 1.6, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))$par
  initial_param <- mat_parameters_prop[i, ]
  mat_parameters_prop[i, 1] <- exp(mat_parameters_prop[i, 1])
  
}
end_time <- Sys.time()

print(end_time - start_time)

# we compute the value without the outliers
parameters_GLM_w_o <- matrix(ncol = 1, nrow = 3)
reg <- glm(formula = y[-n] ~ x[-n], family = Gamma(link = "log"))
parameters_GLM_w_o[1] <- 1 / summary(reg)$dispersion
parameters_GLM_w_o[2:3] <- coef(reg)

library(ggplot2)

df <- data.frame(Methods = rep(c("Cantoni", "Gamma", "Proposed"), each = length(seq_y_n)), y_n = rep(seq_y_n, 3), nu = c(mat_parameters_Cantoni[, 1], mat_parameters_GLM[, 1], mat_parameters_prop[, 1]))

ggplot(data = df, aes(x = y_n, y = nu, color = Methods)) +
  geom_line(size = 1.5) +
  labs(y = expression(hat(nu)), x = expression(italic(y[n]))) +
  scale_color_manual(values = c("orange", "#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10)) +
  geom_segment(aes(x = min(seq_y_n), y = parameters_GLM_w_o[1], xend = max(seq_y_n), yend = parameters_GLM_w_o[1]), colour = "black", size = 1)

df <- data.frame(Methods = rep(c("Cantoni", "Gamma", "Proposed"), each = length(seq_y_n)), y_n = rep(seq_y_n, 3), beta_1 = c(mat_parameters_Cantoni[, 2], mat_parameters_GLM[, 2], mat_parameters_prop[, 2]))

ggplot(data = df, aes(x = y_n, y = beta_1, color = Methods)) +
  geom_line(size = 1.5) +
  labs(y = expression(hat(beta)[1]), x = expression(italic(y[n]))) +
  scale_color_manual(values = c("orange", "#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10)) +
  geom_segment(aes(x = min(seq_y_n), y = parameters_GLM_w_o[2], xend = max(seq_y_n), yend = parameters_GLM_w_o[2]), colour = "black", size = 1)

df <- data.frame(Methods = rep(c("Cantoni", "Gamma", "Proposed"), each = length(seq_y_n)), y_n = rep(seq_y_n, 3), beta_2 = c(mat_parameters_Cantoni[, 3], mat_parameters_GLM[, 3], mat_parameters_prop[, 3]))

ggplot(data = df, aes(x = y_n, y = beta_2, color = Methods)) +
  geom_line(size = 1.5) +
  labs(y = expression(hat(beta)[2]), x = expression(italic(y[n]))) +
  scale_color_manual(values = c("orange", "#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10)) +
  geom_segment(aes(x = min(seq_y_n), y = parameters_GLM_w_o[3], xend = max(seq_y_n), yend = parameters_GLM_w_o[3]), colour = "black", size = 1)


==> anc/Section_3.R <==
# Figure 2

# log f_mid
logf_mid <- function(z, nu){
  
  return(dgamma(z, shape = nu, scale = 1 / nu, log = TRUE))
  
}

# log PDF of z under the proposed gamma model
logf <- function(z, nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  z_r <- 1 + c_param / sqrt(nu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE)
    return(logf_mid(z_r, nu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu)
    return(logf_mid(z_l, nu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

logf <- Vectorize(logf, "z")

library(ggplot2)

c_param <- 1.6
nu <- 1

seq_z <- seq(0.01, 6, by = 0.01)
vect_gamma <- dgamma(seq_z, shape = nu, scale = 1 / nu)
vect_proposed <- exp(logf(seq_z, nu = nu, c_param = c_param))

df <- data.frame(PDFs = rep(c("Gamma", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_gamma, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

# zoom on the right tail
seq_z <- seq(4.8, 6, by = 0.01)
vect_gamma <- dgamma(seq_z, shape = nu, scale = 1 / nu)
vect_proposed <- exp(logf(seq_z, nu = nu, c_param = c_param))

df <- data.frame(PDFs = rep(c("Gamma", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_gamma, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

c_param <- 1.6
nu <- 5

seq_z <- seq(0.01, 4, by = 0.01)
vect_gamma <- dgamma(seq_z, shape = nu, scale = 1 / nu)
vect_proposed <- exp(logf(seq_z, nu = nu, c_param = c_param))

df <- data.frame(PDFs = rep(c("Gamma", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_gamma, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10))

# zoom right tail
seq_z <- seq(2, 4, by = 0.01)
vect_gamma <- dgamma(seq_z, shape = nu, scale = 1 / nu)
vect_proposed <- exp(logf(seq_z, nu = nu, c_param = c_param))

df <- data.frame(PDFs = rep(c("Gamma", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_gamma, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10))

c_param <- 1.6
nu <- 40

seq_z <- seq(0.01, 2, by = 0.01)
vect_gamma <- dgamma(seq_z, shape = nu, scale = 1 / nu)
vect_proposed <- exp(logf(seq_z, nu = nu, c_param = c_param))

df <- data.frame(PDFs = rep(c("Gamma", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_gamma, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 

# zoom right tail
seq_z <- seq(1.35, 2, by = 0.01)
vect_gamma <- dgamma(seq_z, shape = nu, scale = 1 / nu)
vect_proposed <- exp(logf(seq_z, nu = nu, c_param = c_param))

df <- data.frame(PDFs = rep(c("Gamma", "Proposed"), each = length(seq_z)), x = rep(seq_z, 2), y = c(vect_gamma, vect_proposed))

ggplot(data = df, aes(x = x, y = y, color = PDFs)) +
  geom_line(linewidth = 1) +
  labs(y = "Density", x = expression(italic(z))) +
  scale_color_manual(values = c("#F8766D", "#00BFC4")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), axis.title.y = element_blank(), legend.text = element_text(size = 10)) 


# Figure 3
lambda_r <- function(nu, c_param){
  
  z_r <- 1 + c_param / sqrt(nu)
  return(1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE))
  
}

lambda_l <- function(nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  return(1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu))
  
}

lambda_r <- Vectorize(lambda_r, "nu")
lambda_l <- Vectorize(lambda_l, "nu")

seq_nu <- seq(2.6, 50, by = 0.1)

c_param <- 1.6

vect_lambdar <- lambda_r(seq_nu, c_param = c_param)
vect_lambdal <- lambda_l(seq_nu, c_param = c_param)

limiting_value <- 1 + c_param * exp(-c_param^2 / 2) / (sqrt(2 * pi) * (1 - pnorm(c_param)))

df <- data.frame(lambda = rep(c("lambdal", "lambdar"), each = length(seq_nu)), x = rep(seq_nu, 2), y = c(vect_lambdal, vect_lambdar))

ggplot(data = df, aes(x = x, y = y, linetype = lambda)) +
  geom_line(linewidth = 1) +
  scale_linetype_manual(values = c("dotdash", "dotted"), labels = c(expression(paste("", lambda[l])), expression(paste("  ", lambda[r])))) + 
  labs(x = "\u03BD") +
  scale_y_continuous(trans='log2') +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_blank(), axis.title.y = element_blank(), axis.title.x = element_text(face = "italic"),legend.text = element_text(size = 12)) + 
  geom_segment(aes(x = min(seq_nu), y = limiting_value, xend = max(seq_nu), yend = limiting_value), colour = "black", size = 1, linetype = "solid")

# Figure 4
library(robmixglm)

ggplot(data = hospcosts, aes(x = loglos, y = costs)) +
  geom_point(size = 1.5) +
  labs(y = "Cost", x = "log(los)") +
  xlim(min(hospcosts$loglos), max(hospcosts$loglos)) +
  geom_segment(aes(x = -15, y = -7.5, xend = -15, yend = -2.5), arrow = arrow(length = unit(0.3, "cm")), size = 1) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12)) + 
  geom_function(fun = ~ 875 * exp(.x), linewidth = 1) +
  geom_segment(aes(x = max(loglos), y = costs[31] - 3000, xend = max(loglos), yend = costs[31] - 11000), arrow = arrow(length = unit(0.3, "cm")), size = 0.5) +
  geom_segment(aes(x = max(loglos), y = costs[31] + 30000, xend = max(loglos), yend = costs[31] + 3000), arrow = arrow(length = unit(0.3, "cm")), size = 0.5) +
  geom_segment(aes(x = loglos[21], y = costs[21] - 14000, xend = loglos[21], yend = costs[21] - 3000), arrow = arrow(length = unit(0.3, "cm")), size = 0.5) +
  geom_segment(aes(x = loglos[21], y = costs[21] + 3000, xend = loglos[21], yend = costs[21] + 11000), arrow = arrow(length = unit(0.3, "cm")), size = 0.5)

library(MASS)
rr.bisquare <- rlm(costs ~ 0 + los, data = hospcosts, psi = psi.bisquare)
summary(rr.bisquare)

# Figure 5

# log PDF of z under the proposed gamma model
logf <- function(z, nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  z_r <- 1 + c_param / sqrt(nu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE)
    return(logf_mid(z_r, nu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu)
    return(logf_mid(z_l, nu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

logf <- Vectorize(logf, "nu")

vect_nu <- seq(10, 100, by = 0.1)
c_param <- 1.6
z <- 15

vect_proposed <- logf(z = z, vect_nu, c_param = c_param)

# log PDF of z under the proposed gamma model
logf <- function(z, nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  z_r <- 1 + c_param / sqrt(nu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE)
    return(logf_mid(z_r, nu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu)
    return(logf_mid(z_l, nu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

# log PDF of y under the proposed GLM gamma model
logf_GLM <- function(beta, nu, vect_y_x, c_param){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  return(logf(y / mu, nu, c_param) - log(mu))
  
}

# (negative) log-likelihood under the proposed gamma model
neg_logL <- function(nu, beta, mat_y_X, c_param){
  
  return(sum(apply(mat_y_X, 1, logf_GLM, beta = beta, nu = nu, c_param = c_param)))
  
}

neg_logL <- Vectorize(neg_logL, "nu")

n <- 20
x <- scale(seq(from = 1, to = n, by = 1))
nu <- 40
vect_means <- exp(x)
vect_thetas <- vect_means / nu
set.seed(5) 
y <- rgamma(n, shape = nu, scale = vect_thetas)

mat_y_X <- cbind(y[-n], rep(1, n - 1), x[-n])

vect_logL <- neg_logL(vect_nu, beta = c(0.02633118, 1.06235177), mat_y_X = mat_y_X, c_param = c_param)

df <- data.frame(nu = vect_nu, f_nu = vect_proposed)

ggplot(data = df, aes(x = nu, y = f_nu)) +
  geom_line(linewidth = 1) +
  ylim(c(min(vect_proposed), max(vect_logL))) + 
  labs(x = "\u03BD", y = expression(log(f[paste(nu, ",c")](y[n])))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_text(face = "italic")) 

df <- data.frame(nu = vect_nu, logL = vect_logL)

ggplot(data = df, aes(x = nu, y = logL)) +
  geom_line(linewidth = 1) +
  ylim(c(min(vect_proposed), max(vect_logL))) +
  labs(x = "\u03BD", y = expression(paste("log-lik. w.o.  ", y[n]))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_text(face = "italic")) 



==> anc/Simulation_study.R <==
# log f_mid
logf_mid <- function(z, nu){
  
  return(dgamma(z, shape = nu, scale = 1 / nu, log = TRUE))
  
}

# log PDF of z under the proposed gamma model
logf <- function(z, nu, c_param){
  
  z_l <- max(0, 1 - c_param / sqrt(nu))
  z_r <- 1 + c_param / sqrt(nu)
  
  # mid part
  if(z_l <= z & z <= z_r){
    
    return(logf_mid(z, nu))
    
  }
  # right part
  if(z > z_r){
    
    lambda_r <- 1 + exp(logf_mid(z_r, nu)) * log(z_r) * z_r / pgamma(z_r, shape = nu, scale = 1 / nu, lower.tail = FALSE)
    return(logf_mid(z_r, nu) + log(z_r) - log(z) + lambda_r * log(log(z_r)) - lambda_r * (log(log(z))))
    
  }
  # left part
  if(z < z_l){
    
    lambda_l <- 1 - exp(logf_mid(z_l, nu)) * log(z_l) * z_l / pgamma(z_l, shape = nu, scale = 1 / nu)
    return(logf_mid(z_l, nu) + log(z_l) - log(z) + lambda_l * log(-log(z_l)) - lambda_l * (log(-log(z))))
    
  }
  
}

# log PDF of y under the proposed GLM gamma model
logf_GLM <- function(beta, nu, vect_y_x, c_param){

  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  mu <- exp(t(x) %*% beta)
  
  return(logf(y / mu, nu, c_param) - log(mu))
  
}

# (negative) log-likelihood under the proposed gamma model
neg_logL <- function(parameters, mat_y_X, c_param){
  
  nu <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logf_GLM, beta = beta, nu = nu, c_param = c_param)))
  
}

# function for estimation based on a data set under Scenario 0
scenario_0 <- function(n, vect_x, vect_c){
  
  nu <- 40
  vect_means <- exp(vect_x)
  vect_thetas <- vect_means / nu
  y <- rgamma(n, shape = nu, scale = vect_thetas)
  
  # estimation gamma GLM
  parameters_GLM <- matrix(ncol = 1, nrow = 3)
  reg <- glm(formula = y ~ vect_x, family = Gamma(link = "log"))
  parameters_GLM[1] <- 1 / summary(reg)$dispersion
  parameters_GLM[2:3] <- coef(reg)
  
  # estimation Cantoni
  parameters_Cantoni <- matrix(ncol = 1, nrow = 3)
  tryCatch(expr = {
    reg <- robustbase::glmrob(formula = y ~ vect_x, family = Gamma(link = "log"))
    parameters_Cantoni[1] <- 1 / summary(reg)$dispersion
    parameters_Cantoni[2:3] <- coef(reg)
  },
  error = function(e){parameters_Cantoni <- "problem"})
  
  # estimation proposed model
  mat_parameters_prop <- matrix(ncol = 3, nrow = length(vect_c))
  initial_param <- parameters_Cantoni
  initial_param[1] <- log(initial_param[1])
  mat_y_X <- cbind(y, rep(1, n), vect_x)
  tryCatch(expr = {
  
    for(i in 1:length(vect_c)){
    
    
      mat_parameters_prop[i, ] <- optim(initial_param, neg_logL, gr = NULL, mat_y_X = mat_y_X, c_param = vect_c[i], method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))$par
      initial_param <- mat_parameters_prop[i, ]
      mat_parameters_prop[i, 1] <- exp(mat_parameters_prop[i, 1])
    
    }
  },
  error = function(e){mat_parameters_prop <- "problem"})
  
  return(list(parameters_GLM = parameters_GLM, parameters_Cantoni = parameters_Cantoni, mat_parameters_prop = mat_parameters_prop))
  
}

# function for estimation based on a data set under Scenarios 1 and 2
scenario_1_2 <- function(n, vect_x, vect_c, ell, nb_outliers){
  
  nu <- 40
  vect_means <- exp(vect_x)
  vect_thetas <- vect_means / nu
  y <- rgamma(n, shape = nu, scale = vect_thetas)
  
  ind_outliers <- sample.int(n, nb_outliers)
  vect_r <- ((y - vect_means) / vect_means) * sqrt(nu)
  vect_r_tilde <- vect_r[ind_outliers] + ell
  y[ind_outliers] <-  vect_r_tilde *  vect_means[ind_outliers] / sqrt(nu) + vect_means[ind_outliers]
  
  # estimation gamma GLM
  parameters_GLM <- matrix(ncol = 1, nrow = 3)
  reg <- glm(formula = y ~ vect_x, family = Gamma(link = "log"))
  parameters_GLM[1] <- 1 / summary(reg)$dispersion
  parameters_GLM[2:3] <- coef(reg)
  
  # estimation Cantoni
  parameters_Cantoni <- matrix(ncol = 1, nrow = 3)
  tryCatch(expr = {
    reg <- robustbase::glmrob(formula = y ~ vect_x, family = Gamma(link = "log"))
    parameters_Cantoni[1] <- 1 / summary(reg)$dispersion
    parameters_Cantoni[2:3] <- coef(reg)
  },
  error = function(e){parameters_Cantoni <- "problem"})
  
  # estimation proposed model
  mat_parameters_prop <- matrix(ncol = 3, nrow = length(vect_c))
  initial_param <- parameters_Cantoni
  initial_param[1] <- log(initial_param[1])
  mat_y_X <- cbind(y, rep(1, n), vect_x)
  tryCatch(expr = {
    
    for(i in 1:length(vect_c)){
      
      
      mat_parameters_prop[i, ] <- optim(initial_param, neg_logL, gr = NULL, mat_y_X = mat_y_X, c_param = vect_c[i], method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))$par
      initial_param <- mat_parameters_prop[i, ]
      mat_parameters_prop[i, 1] <- exp(mat_parameters_prop[i, 1])
      
    }
  },
  error = function(e){mat_parameters_prop <- "problem"})
  
  return(list(parameters_GLM = parameters_GLM, parameters_Cantoni = parameters_Cantoni, mat_parameters_prop = mat_parameters_prop))
  
}

# function for estimation based on a data set under Scenarios 3 and 4
scenario_3_4 <- function(n, vect_x, vect_c, ell, nb_outliers){
  
  nu <- 40
  vect_means <- exp(vect_x)
  vect_thetas <- vect_means / nu
  y <- rgamma(n, shape = nu, scale = vect_thetas)
  
  ind_outliers <- sample.int(n, nb_outliers)
  vect_r <- ((y - vect_means) / vect_means) * sqrt(nu)
  vect_r_tilde <- vect_r[ind_outliers] + ell
  y[ind_outliers] <-  vect_r_tilde *  vect_means[ind_outliers] / sqrt(nu) + vect_means[ind_outliers]
  vect_x[ind_outliers] <- 1.5 * max(vect_x) 
  
  # estimation gamma GLM
  parameters_GLM <- matrix(ncol = 1, nrow = 3)
  reg <- glm(formula = y ~ vect_x, family = Gamma(link = "log"))
  parameters_GLM[1] <- 1 / summary(reg)$dispersion
  parameters_GLM[2:3] <- coef(reg)
  
  # estimation Cantoni
  parameters_Cantoni <- matrix(ncol = 1, nrow = 3)
  tryCatch(expr = {
    reg <- robustbase::glmrob(formula = y ~ vect_x, family = Gamma(link = "log"))
    parameters_Cantoni[1] <- 1 / summary(reg)$dispersion
    parameters_Cantoni[2:3] <- coef(reg)
  },
  error = function(e){parameters_Cantoni <- "problem"})
  
  # estimation proposed model
  mat_parameters_prop <- matrix(ncol = 3, nrow = length(vect_c))
  initial_param <- parameters_Cantoni
  initial_param[1] <- log(initial_param[1])
  mat_y_X <- cbind(y, rep(1, n), vect_x)
  tryCatch(expr = {
    
    for(i in 1:length(vect_c)){
      
      
      mat_parameters_prop[i, ] <- optim(initial_param, neg_logL, gr = NULL, mat_y_X = mat_y_X, c_param = vect_c[i], method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))$par
      initial_param <- mat_parameters_prop[i, ]
      mat_parameters_prop[i, 1] <- exp(mat_parameters_prop[i, 1])
      
    }
  },
  error = function(e){mat_parameters_prop <- "problem"})
  
  return(list(parameters_GLM = parameters_GLM, parameters_Cantoni = parameters_Cantoni, mat_parameters_prop = mat_parameters_prop))
  
}

# function to compute the error measures from the results we obtain in a list format
compute_error <- function(results, nb_repl, nu_true, beta_true, vect_c){
  
  errors_gamma <- matrix(ncol = 1, nrow = 2, 0)
  errors_Cantoni <- matrix(ncol = 1, nrow = 2, 0)
  errors_proposed <- matrix(ncol = 2, nrow = length(vect_c), 0)
  
  nb_problems <- 0
  
  for(i in 1:nb_repl){
    
    if(typeof(results[[i]]$parameters_Cantoni) == "double" & typeof(results[[i]]$mat_parameters_prop) == "double"){

      results_gamma <- results[[i]]$parameters_GLM
      errors_gamma[1] <- errors_gamma[1] + (results_gamma[1] - nu_true)^2
      errors_gamma[2] <- errors_gamma[2] + sum((results_gamma[2:3] - beta_true)^2)

      results_Cantoni <- results[[i]]$parameters_Cantoni
      errors_Cantoni[1] <- errors_Cantoni[1] + (results_Cantoni[1] - nu_true)^2
      errors_Cantoni[2] <- errors_Cantoni[2] + sum((results_Cantoni[2:3] - beta_true)^2)

      for(j in 1:length(vect_c)){

        results_proposed <- results[[i]]$mat_parameters_prop[j, ]
        errors_proposed[j, 1] <- errors_proposed[j, 1] + (results_proposed[1] - nu_true)^2
        errors_proposed[j, 2] <- errors_proposed[j, 2] + sum((results_proposed[2:3] - beta_true)^2)

      }

    }
    else{nb_problems <- nb_problems + 1}
    
  }
  
  return(list(errors_gamma = sqrt(errors_gamma / (nb_repl - nb_problems)), errors_Cantoni = sqrt(errors_Cantoni / (nb_repl - nb_problems)), errors_proposed = sqrt(errors_proposed / (nb_repl - nb_problems)), nb_problems = nb_problems))
  
}

vect_c <- seq(1, 2, by = 0.1)

nb_repl <- 10000
nu_true <- 40
beta_true <- c(0, 1)

require(parallel)
cl <- makeCluster(15)
clusterExport(cl, c("logf_mid", "logf", "logf_GLM", "neg_logL"))

n <- 20
x <- scale(seq(from = 1, to = n, by = 1))

# the following parLapply takes about 1h on a i9 computer with 16 cores
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_0, vect_x = x, vect_c = vect_c))
errors_Scenario_0_n_20 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 1h on a i9 computer with 16 cores
ell <- 7
nb_outliers <- 0.05 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_1_2, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_1_n_20 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 1h on a i9 computer with 16 cores
ell <- 3
nb_outliers <- 0.05 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_3_4, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_3_n_20 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 1h on a i9 computer with 16 cores
ell <- 7
nb_outliers <- 0.1 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_1_2, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_2_n_20 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 1h on a i9 computer with 16 cores
ell <- 3
nb_outliers <- 0.1 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_3_4, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_4_n_20 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

n <- 40
x <- scale(seq(from = 1, to = n, by = 1))

# the following parLapply takes about 2h on a i9 computer with 16 cores
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_0, vect_x = x, vect_c = vect_c))
errors_Scenario_0_n_40 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 2h on a i9 computer with 16 cores
ell <- 7
nb_outliers <- 0.05 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_1_2, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_1_n_40 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 2h on a i9 computer with 16 cores
ell <- 3
nb_outliers <- 0.05 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_3_4, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_3_n_40 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 2h on a i9 computer with 16 cores
ell <- 7
nb_outliers <- 0.1 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_1_2, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_2_n_40 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

# the following parLapply takes about 2h on a i9 computer with 16 cores
ell <- 3
nb_outliers <- 0.1 * n
system.time(results <- parLapply(cl = cl, rep(n, nb_repl), scenario_3_4, vect_x = x, vect_c = vect_c, ell = ell, nb_outliers = nb_outliers))
errors_Scenario_4_n_40 <- compute_error(results, 10000, nu_true, beta_true, vect_c)
save.image("Simulation_study.RData")

## computation of premiums ##

# n = 20
premium_cantoni_nu_n_20 <- errors_Scenario_0_n_20$errors_Cantoni[1] / errors_Scenario_0_n_20$errors_gamma[1] - 1
premium_cantoni_beta_n_20 <- errors_Scenario_0_n_20$errors_Cantoni[2] / errors_Scenario_0_n_20$errors_gamma[2] - 1
premiums_proposed_nu_n_20 <- errors_Scenario_0_n_20$errors_proposed[, 1] / errors_Scenario_0_n_20$errors_gamma[1] - 1
premiums_proposed_beta_n_20 <- errors_Scenario_0_n_20$errors_proposed[, 2] / errors_Scenario_0_n_20$errors_gamma[2] - 1

# n = 40
premium_cantoni_nu_n_40 <- errors_Scenario_0_n_40$errors_Cantoni[1] / errors_Scenario_0_n_40$errors_gamma[1] - 1
premium_cantoni_beta_n_40 <- errors_Scenario_0_n_40$errors_Cantoni[2] / errors_Scenario_0_n_40$errors_gamma[2] - 1
premiums_proposed_nu_n_40 <- errors_Scenario_0_n_40$errors_proposed[, 1] / errors_Scenario_0_n_40$errors_gamma[1] - 1
premiums_proposed_beta_n_40 <- errors_Scenario_0_n_40$errors_proposed[, 2] / errors_Scenario_0_n_40$errors_gamma[2] - 1

## computation of protections ##

# scenario 1

# n = 20
protection_1_cantoni_nu_n_20 <- 1 - errors_Scenario_1_n_20$errors_Cantoni[1] / errors_Scenario_1_n_20$errors_gamma[1]
protection_1_cantoni_beta_n_20 <- 1 - errors_Scenario_1_n_20$errors_Cantoni[2] / errors_Scenario_1_n_20$errors_gamma[2]
protections_1_proposed_nu_n_20 <- 1 - errors_Scenario_1_n_20$errors_proposed[, 1] / errors_Scenario_1_n_20$errors_gamma[1]
protections_1_proposed_beta_n_20 <- 1 - errors_Scenario_1_n_20$errors_proposed[, 2] / errors_Scenario_1_n_20$errors_gamma[2] 

# n = 40
protection_1_cantoni_nu_n_40 <- 1 - errors_Scenario_1_n_40$errors_Cantoni[1] / errors_Scenario_1_n_40$errors_gamma[1]
protection_1_cantoni_beta_n_40 <- 1 - errors_Scenario_1_n_40$errors_Cantoni[2] / errors_Scenario_1_n_40$errors_gamma[2]
protections_1_proposed_nu_n_40 <- 1 - errors_Scenario_1_n_40$errors_proposed[, 1] / errors_Scenario_1_n_40$errors_gamma[1]
protections_1_proposed_beta_n_40 <- 1 - errors_Scenario_1_n_40$errors_proposed[, 2] / errors_Scenario_1_n_40$errors_gamma[2] 

# scenario 2

# n = 20
protection_2_cantoni_nu_n_20 <- 1 - errors_Scenario_2_n_20$errors_Cantoni[1] / errors_Scenario_2_n_20$errors_gamma[1]
protection_2_cantoni_beta_n_20 <- 1 - errors_Scenario_2_n_20$errors_Cantoni[2] / errors_Scenario_2_n_20$errors_gamma[2]
protections_2_proposed_nu_n_20 <- 1 - errors_Scenario_2_n_20$errors_proposed[, 1] / errors_Scenario_2_n_20$errors_gamma[1]
protections_2_proposed_beta_n_20 <- 1 - errors_Scenario_2_n_20$errors_proposed[, 2] / errors_Scenario_2_n_20$errors_gamma[2] 

# n = 40
protection_2_cantoni_nu_n_40 <- 1 - errors_Scenario_2_n_40$errors_Cantoni[1] / errors_Scenario_2_n_40$errors_gamma[1]
protection_2_cantoni_beta_n_40 <- 1 - errors_Scenario_2_n_40$errors_Cantoni[2] / errors_Scenario_2_n_40$errors_gamma[2]
protections_2_proposed_nu_n_40 <- 1 - errors_Scenario_2_n_40$errors_proposed[, 1] / errors_Scenario_2_n_40$errors_gamma[1]
protections_2_proposed_beta_n_40 <- 1 - errors_Scenario_2_n_40$errors_proposed[, 2] / errors_Scenario_2_n_40$errors_gamma[2] 

# scenario 3

# n = 20
protection_3_cantoni_nu_n_20 <- 1 - errors_Scenario_3_n_20$errors_Cantoni[1] / errors_Scenario_3_n_20$errors_gamma[1]
protection_3_cantoni_beta_n_20 <- 1 - errors_Scenario_3_n_20$errors_Cantoni[2] / errors_Scenario_3_n_20$errors_gamma[2]
protections_3_proposed_nu_n_20 <- 1 - errors_Scenario_3_n_20$errors_proposed[, 1] / errors_Scenario_3_n_20$errors_gamma[1]
protections_3_proposed_beta_n_20 <- 1 - errors_Scenario_3_n_20$errors_proposed[, 2] / errors_Scenario_3_n_20$errors_gamma[2] 

# n = 40
protection_3_cantoni_nu_n_40 <- 1 - errors_Scenario_3_n_40$errors_Cantoni[1] / errors_Scenario_3_n_40$errors_gamma[1]
protection_3_cantoni_beta_n_40 <- 1 - errors_Scenario_3_n_40$errors_Cantoni[2] / errors_Scenario_3_n_40$errors_gamma[2]
protections_3_proposed_nu_n_40 <- 1 - errors_Scenario_3_n_40$errors_proposed[, 1] / errors_Scenario_3_n_40$errors_gamma[1]
protections_3_proposed_beta_n_40 <- 1 - errors_Scenario_3_n_40$errors_proposed[, 2] / errors_Scenario_3_n_40$errors_gamma[2] 

# scenario 4

# n = 20
protection_4_cantoni_nu_n_20 <- 1 - errors_Scenario_4_n_20$errors_Cantoni[1] / errors_Scenario_4_n_20$errors_gamma[1]
protection_4_cantoni_beta_n_20 <- 1 - errors_Scenario_4_n_20$errors_Cantoni[2] / errors_Scenario_4_n_20$errors_gamma[2]
protections_4_proposed_nu_n_20 <- 1 - errors_Scenario_4_n_20$errors_proposed[, 1] / errors_Scenario_4_n_20$errors_gamma[1]
protections_4_proposed_beta_n_20 <- 1 - errors_Scenario_4_n_20$errors_proposed[, 2] / errors_Scenario_4_n_20$errors_gamma[2] 

# n = 40
protection_4_cantoni_nu_n_40 <- 1 - errors_Scenario_4_n_40$errors_Cantoni[1] / errors_Scenario_4_n_40$errors_gamma[1]
protection_4_cantoni_beta_n_40 <- 1 - errors_Scenario_4_n_40$errors_Cantoni[2] / errors_Scenario_4_n_40$errors_gamma[2]
protections_4_proposed_nu_n_40 <- 1 - errors_Scenario_4_n_40$errors_proposed[, 1] / errors_Scenario_4_n_40$errors_gamma[1]
protections_4_proposed_beta_n_40 <- 1 - errors_Scenario_4_n_40$errors_proposed[, 2] / errors_Scenario_4_n_40$errors_gamma[2] 

library(ggplot2)

# Scenario 1 - n = 20

df <- data.frame(Premium =  premiums_proposed_beta_n_20[-c(1, 2)], Protection = protections_1_proposed_beta_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[11] - 0.006, y = protections_1_proposed_beta_n_20[11], label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_20[7] + 0.001, y = protections_1_proposed_beta_n_20[7] + 0.06, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_20[3], y = protections_1_proposed_beta_n_20[3] + 0.06, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_20, y = protection_1_cantoni_beta_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_20[7], y = protections_1_proposed_beta_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_20, y = protection_1_cantoni_beta_n_20 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_20[-c(1, 2)], Protection = protections_1_proposed_nu_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_20[11], y = protections_1_proposed_nu_n_20[11] + 0.05, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_20[7] - 0.01, y = protections_1_proposed_nu_n_20[7] - 0.05, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_20[3] - 0.01, y = protections_1_proposed_nu_n_20[3] + 0.07, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_20, y = protection_1_cantoni_nu_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_20[7], y = protections_1_proposed_nu_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_20 - 0.05, y = protection_1_cantoni_nu_n_20 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 1 - n = 40

df <- data.frame(Premium =  premiums_proposed_beta_n_40[-c(1, 2)], Protection = protections_1_proposed_beta_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[11] - 0.006, y = protections_1_proposed_beta_n_40[11], label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_40[7] + 0.001, y = protections_1_proposed_beta_n_40[7] + 0.06, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_40[3] - 0.002, y = protections_1_proposed_beta_n_40[3] + 0.06, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_40, y = protection_1_cantoni_beta_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_40[7], y = protections_1_proposed_beta_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_40, y = protection_1_cantoni_beta_n_40 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_40[-c(1, 2)], Protection = protections_1_proposed_nu_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_40[11], y = protections_1_proposed_nu_n_40[11] - 0.04, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[7] + 0.03, y = protections_1_proposed_nu_n_40[7] + 0.035, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[3] + 0.02, y = protections_1_proposed_nu_n_40[3] + 0.05, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_40, y = protection_1_cantoni_nu_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_40[7], y = protections_1_proposed_nu_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_40 - 0.02, y = protection_1_cantoni_nu_n_40 - 0.04, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 2 - n = 20

df <- data.frame(Premium =  premiums_proposed_beta_n_20[-c(1, 2)], Protection = protections_2_proposed_beta_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[11], y = protections_2_proposed_beta_n_20[11] - 0.05, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_20[7] + 0.001, y = protections_2_proposed_beta_n_20[7] + 0.06, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[3], y = protections_2_proposed_beta_n_20[3] + 0.06, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_20, y = protection_2_cantoni_beta_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_20[7], y = protections_2_proposed_beta_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_20 + 0.003, y = protection_2_cantoni_beta_n_20 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_20[-c(1, 2)], Protection = protections_2_proposed_nu_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_20[11], y = protections_2_proposed_nu_n_20[11] - 0.04, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_20[7] + 0.01, y = protections_2_proposed_nu_n_20[7] + 0.05, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_nu_n_20[3] - 0.01, y = protections_2_proposed_nu_n_20[3] + 0.07, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_20, y = protection_2_cantoni_nu_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_20[7], y = protections_2_proposed_nu_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_20 - 0.04, y = protection_2_cantoni_nu_n_20 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 2 - n = 40

df <- data.frame(Premium =  premiums_proposed_beta_n_40[-c(1, 2)], Protection = protections_2_proposed_beta_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[11], y = protections_2_proposed_beta_n_40[11] - 0.05, label = "c = 2", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[7] + 0.001, y = protections_2_proposed_beta_n_40[7] + 0.06, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[3] - 0.002, y = protections_2_proposed_beta_n_40[3] + 0.06, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_40, y = protection_2_cantoni_beta_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_40[7], y = protections_2_proposed_beta_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_40 + 0.002, y = protection_2_cantoni_beta_n_40 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_40[-c(1, 2)], Protection = protections_2_proposed_nu_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_40[11], y = protections_2_proposed_nu_n_40[11] - 0.04, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[7] - 0.03, y = protections_2_proposed_nu_n_40[7] + 0.05, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[3] + 0.02, y = protections_2_proposed_nu_n_40[3] + 0.04, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_40, y = protection_2_cantoni_nu_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_40[7], y = protections_2_proposed_nu_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_40 + 0.01, y = protection_2_cantoni_nu_n_40 - 0.04, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 3 - n = 20

df <- data.frame(Premium =  premiums_proposed_beta_n_20[-c(1, 2)], Protection = protections_3_proposed_beta_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[11] - 0.006, y = protections_3_proposed_beta_n_20[11], label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_20[7] + 0.001, y = protections_3_proposed_beta_n_20[7] + 0.06, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[3], y = protections_3_proposed_beta_n_20[3] + 0.05, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_20, y = protection_3_cantoni_beta_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_20[7], y = protections_3_proposed_beta_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_20, y = protection_3_cantoni_beta_n_20 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_20[-c(1, 2)], Protection = protections_3_proposed_nu_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_20[11], y = protections_3_proposed_nu_n_20[11] + 0.05, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_20[7] - 0.03, y = protections_3_proposed_nu_n_20[7] - 0.05, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_20[3] - 0.01, y = protections_3_proposed_nu_n_20[3] - 0.04, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_20, y = protection_3_cantoni_nu_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_20[7], y = protections_3_proposed_nu_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_20 - 0.00, y = protection_3_cantoni_nu_n_20 + 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 3 - n = 40

df <- data.frame(Premium =  premiums_proposed_beta_n_40[-c(1, 2)], Protection = protections_3_proposed_beta_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[11] - 0.006, y = protections_3_proposed_beta_n_40[11], label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_40[7] + 0.001, y = protections_3_proposed_beta_n_40[7] + 0.06, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_40[3] - 0.002, y = protections_3_proposed_beta_n_40[3] + 0.06, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_40, y = protection_3_cantoni_beta_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_40[7], y = protections_3_proposed_beta_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_40, y = protection_3_cantoni_beta_n_40 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_40[-c(1, 2)], Protection = protections_3_proposed_nu_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_40[11], y = protections_3_proposed_nu_n_40[11] - 0.04, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[7] + 0.01, y = protections_1_proposed_nu_n_40[7] + 0.03, label = "c = 1.6", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[3] - 0.04, y = protections_3_proposed_nu_n_40[3] - 0.05, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_40, y = protection_3_cantoni_nu_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_40[7], y = protections_3_proposed_nu_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_40 + 0.03, y = protection_3_cantoni_nu_n_40 + 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 4 - n = 20

df <- data.frame(Premium =  premiums_proposed_beta_n_20[-c(1, 2)], Protection = protections_4_proposed_beta_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[11], y = protections_4_proposed_beta_n_20[11] - 0.05, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_beta_n_20[7] + 0.001, y = protections_4_proposed_beta_n_20[7] + 0.06, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_20[3], y = protections_4_proposed_beta_n_20[3] - 0.05, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_20, y = protection_4_cantoni_beta_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_20[7], y = protections_4_proposed_beta_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_20 + 0.000, y = protection_4_cantoni_beta_n_20 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_20[-c(1, 2)], Protection = protections_4_proposed_nu_n_20[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_20[11] - 0.05, y = protections_4_proposed_nu_n_20[11] - 0.00, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_20[7] + 0.00, y = protections_4_proposed_nu_n_20[7] + 0.05, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_nu_n_20[3] - 0.01, y = protections_4_proposed_nu_n_20[3] - 0.05, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_20, y = protection_4_cantoni_nu_n_20), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_20[7], y = protections_4_proposed_nu_n_20[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_20 - 0.00, y = protection_4_cantoni_nu_n_20 + 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

# Scenario 4 - n = 40

df <- data.frame(Premium =  premiums_proposed_beta_n_40[-c(1, 2)], Protection = protections_4_proposed_beta_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[11], y = protections_4_proposed_beta_n_40[11] - 0.05, label = "c = 2", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[7] + 0.000, y = protections_4_proposed_beta_n_40[7] + 0.055, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_beta_n_40[3] - 0.002, y = protections_4_proposed_beta_n_40[3] - 0.06, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_beta_n_40, y = protection_4_cantoni_beta_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_beta_n_40[7], y = protections_4_proposed_beta_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_beta_n_40 + 0.000, y = protection_4_cantoni_beta_n_40 - 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.081)) + 
  ylim(c(0, 0.76)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)

df <- data.frame(Premium =  premiums_proposed_nu_n_40[-c(1, 2)], Protection = protections_4_proposed_nu_n_40[-c(1, 2)])

ggplot(data = df, aes(x = Premium, y = Protection)) +
  geom_point(size = 1.5, colour = "#00BFC4") + geom_line(size = 0.5, colour = "#00BFC4") +
  annotate(geom = "text", x = premiums_proposed_nu_n_40[11] - 0.01, y = protections_4_proposed_nu_n_40[11] - 0.04, label = "c = 2", fontface = 1) + 
  annotate(geom = "text", x = premiums_proposed_nu_n_40[7] - 0.03, y = protections_4_proposed_nu_n_40[7] + 0.06, label = "c = 1.6", fontface = 1) +
  annotate(geom = "text", x = premiums_proposed_nu_n_40[3] + 0.02, y = protections_4_proposed_nu_n_40[3] + 0.04, label = "c = 1.2", fontface = 1) +
  geom_point(aes(x = premium_cantoni_nu_n_40, y = protection_4_cantoni_nu_n_40), size = 1.5, colour = "#F8766D") +
  geom_point(aes(x = premiums_proposed_nu_n_40[7], y = protections_4_proposed_nu_n_40[7]), size = 1.5, colour = "darkgreen") +
  annotate(geom = "text", x = premium_cantoni_nu_n_40 - 0.03, y = protection_4_cantoni_nu_n_40 + 0.05, label = "Cantoni", fontface = 1) +
  xlim(c(0, 0.72)) + 
  ylim(c(0, 0.65)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  geom_abline(slope = 1, intercept = 0, size = 1)
